Optimal-transport-based mesh adaptivity on the plane and sphere using finite elements

In moving mesh methods, the underlying mesh is dynamically adapted without changing the connectivity of the mesh. We specifically consider the generation of meshes which are adapted to a scalar monitor function through equidistribution. Together with an optimal transport condition, this leads to a Monge-Amp\`ere equation for a scalar mesh potential. We adapt an existing finite element scheme for the standard Monge-Amp\`ere equation to this mesh generation problem; this is a mixed finite element scheme, in which an extra discrete variable is introduced to represent the Hessian matrix of second derivatives. The problem we consider has additional nonlinearities over the basic Monge-Amp\`ere equation due to the implicit dependence of the monitor function on the resulting mesh. We also derive the equivalent Monge-Amp\`ere-like equation for generating meshes on the sphere. The finite element scheme is extended to the sphere, and we provide numerical examples. All numerical experiments are performed using the open-source finite element framework Firedrake.

==> code/mesh_analytic.py <==
%auto-ignore
from firedrake import *
import numpy as np
from scipy import integrate, optimize

tol = 1e-6


def meshgen(mesh, gamma, prefix="temp"):
    xc = np.array([0.86602540378, 0.0, 0.5])
    alpha = np.pi/20
    beta = np.pi/6

    func = lambda foo: np.sqrt(((1-gamma)/2)*(np.tanh((beta - foo)/alpha) + 1.0) + gamma)

    theta, err = integrate.quad(func, 0, np.pi, weight='sin', wvar=1.0, epsrel=1e-2*tol)
    theta /= 2.0

    new_coords = Function(mesh.coordinates)
    len_coords = len(new_coords.dat.data)

    for ii in range(len_coords):
        if ii % 100 == 0:
            print "vertex " + str(ii) + " of " + str(len_coords)
        xi = mesh.coordinates.dat.data[ii]
        t = np.arccos(np.dot(xc, xi))
        intfunc = lambda foo: integrate.quad(func, 0, foo, weight='sin', wvar=1.0, epsrel=0.1*tol)[0] - theta*(1 - np.cos(t))
        s = optimize.bisect(intfunc, 0, np.pi, xtol=tol)
        v = xi - xc
        w = v - np.dot(v, xc)*xc  # project out component in dir of xc
        norm = np.linalg.norm(w)
        if norm > 1e-8:
            w = w/norm
            x = xc*np.cos(s) + w*np.sin(s)
            new_coords.dat.data[ii, :] = x[:]
        else:
            # Point unexpectedly close to axis. If axis coincides with
            # mesh vertex then this is expected; uncomment below line.
            assert False
            # new_coords.dat.data[ii, :] = xi[:]

    np.save(prefix + "/exact.npy", new_coords.dat.data)


mesh = UnitCubedSphereMesh(4)
meshgen(mesh, 0.5**4, "ringler-1-lin")

mesh = UnitCubedSphereMesh(4, degree=2)
meshgen(mesh, 0.5**4, "ringler-1-quad")

mesh = UnitCubedSphereMesh(4)
meshgen(mesh, 0.0625**4, "ringler-4-lin")

mesh = UnitCubedSphereMesh(4, degree=2)
meshgen(mesh, 0.0625**4, "ringler-4-quad")


==> code/newton.py <==
%auto-ignore
from firedrake import *
import math
import time
import numpy as np

parameters["pyop2_options"]["lazy_evaluation"] = False


def newton(meshtype, cell, nx, mexpr, prefix="temp", logging=False, output=False, knownmesh=False, knownmeshfile=None, p=2, sph_deg=2, tol=1e-8):
    assert meshtype in ("plane", "sphere")
    assert cell in ("tri", "quad")
    quads = (cell == "quad")

    if output:
        pvdout = File(prefix + "/pvd/newton.pvd")  # output file name

    if meshtype == "plane":
        mesh = PeriodicUnitSquareMesh(nx, nx, quadrilateral=quads)
    else:
        if quads:
            mesh = UnitCubedSphereMesh(refinement_level=nx, degree=sph_deg)
        else:
            mesh = UnitIcosahedralSphereMesh(refinement_level=nx, degree=sph_deg)

    V1 = FunctionSpace(mesh, "Q" if quads else "P", p)
    V2 = TensorFunctionSpace(mesh, "Q" if quads else "P", p)
    V = V1*V2
    P1 = FunctionSpace(mesh, "Q" if quads else "P", 1)  # for representing m
    P0 = FunctionSpace(mesh, "DQ" if quads else "DG", 0)  # for representing integrals over cells
    W_cts = VectorFunctionSpace(mesh, "Q" if quads else "P", 1 if meshtype == "plane" else sph_deg)  # for continuous grad(phi)

    if meshtype == "sphere":
        dxdeg = dx(degree=4*p)  # quadrature degree for nasty terms
    else:
        dxdeg = dx

    # function objects
    phisigma = Function(V); phi, sigma = split(phisigma)
    phisigma_temp = Function(V); phi_temp, sigma_temp = split(phisigma_temp)
    x = Function(mesh.coordinates)
    xi = Function(mesh.coordinates)

    if knownmesh:
        xe = Function(mesh.coordinates)
        xe.dat.data[:] = np.load(prefix + "/" + knownmeshfile)[:]

    m = Function(P1)
    theta = Constant(0.0)
    cellint = Function(P0)

    ### EQUATION DEFINITIONS ###

    v, tau = TestFunctions(V)

    if meshtype == "plane":
        I = Identity(2)

        F = inner(sigma, tau)*dx + dot(div(tau), grad(phi))*dx - (m*det(I + sigma) - theta)*v*dx

        thetaform = m*det(I + sigma_temp)*dx
        resiform = m*det(I + sigma_temp) - theta

    elif meshtype == "sphere":
        modgphi = sqrt(dot(grad(phi), grad(phi)) + 1e-12)
        expxi = xi*cos(modgphi) + grad(phi)*sin(modgphi)/modgphi
        projxi = Identity(3) - outer(xi, xi)

        modgphi_temp = sqrt(dot(grad(phi_temp), grad(phi_temp)) + 1e-12)
        expxi_temp = xi*cos(modgphi_temp) + grad(phi_temp)*sin(modgphi_temp)/modgphi_temp

        F = inner(sigma, tau)*dxdeg + dot(div(tau), expxi)*dxdeg - (m*det(outer(expxi, xi) + dot(sigma, projxi)) - theta)*v*dxdeg

        thetaform = m*det(outer(expxi_temp, xi) + dot(sigma_temp, projxi))*dxdeg
        resiform = m*det(outer(expxi_temp, xi) + dot(sigma_temp, projxi)) - theta

    ### RESIDUAL DEFINITION ###

    v = TestFunction(V1)
    resi_l2_form = v*resiform*dxdeg
    norm_l2_form = v*theta*dxdeg

    ### MONITOR FUNCTION GENERATION ###

    def generate_m(cursol):
        with phisigma_temp.dat.vec as v:
            cursol.copy(v)

        # Make continuous grad(phi)
        solvgradphi.solve()

        # "Fix grad(phi) on sphere"
        if meshtype == "sphere":
            # Ensures that grad(phi).x = 0, assuming |x| = 1
            par_loop("""
for (int i=0; i<vnew.dofs; i++) {
    double dot = 0.0;
    for (int j=0; j<3; j++) {
        dot += x[i][j]*v[i][j];
    }
    for (int j=0; j<3; j++) {
        vnew[i][j] = v[i][j] - dot*x[i][j];
    }
}
""", dx, {'x': (mesh.coordinates, READ),
          'v': (gradphi_cts, READ),
          'vnew': (gradphi_cts2, WRITE)})

        # Generate coordinates
        if meshtype == "plane":
            # Copy CG grad(phi) into DG field
            par_loop("""
for (int i=0; i<cg.dofs; i++) {
    for (int j=0; j<2; j++) {
        dg[i][j] = cg[i][j];
    }
}
""", dx, {'cg': (gradphi_cts, READ),
          'dg': (gradphi_dg, WRITE)})

            x.assign(xi + gradphi_dg)  # x = xi + grad(phi)
        else:
            # Generate new coordinate field using exponential map
            par_loop("""
for (int i=0; i<xi.dofs; i++) {
    double norm = 0.0;
    for (int j=0; j<3; j++) {
        norm += u[i][j]*u[i][j];
    }
    norm = sqrt(norm) + 1e-12;

    for (int j=0; j<3; j++) {
        x[i][j] = xi[i][j]*cos(norm) + (u[i][j]/norm)*sin(norm);
    }
}
""", dx, {'xi': (xi, READ),
          'u': (gradphi_cts2, READ),
          'x': (x, WRITE)})

        mesh.coordinates.assign(x)
        m.interpolate(mexpr)
        mesh.coordinates.assign(xi)

        theta_new = assemble(thetaform)/total_area
        theta.assign(theta_new)

    ### SOLVER OPTIONS ###

    phi__, sigma__ = TrialFunctions(V)
    v__, tau__ = TestFunctions(V)

    # Custom preconditioning matrix
    Jp = inner(sigma__, tau__)*dx + phi__*v__*dx + dot(grad(phi__), grad(v__))*dx

    prob = NonlinearVariationalProblem(F, phisigma, Jp=Jp)
    V1_nullspace = VectorSpaceBasis(constant=True)
    nullspace = MixedVectorSpaceBasis(V, [V1_nullspace, V.sub(1)])

    params = {"ksp_type": "gmres",
              "pc_type": "fieldsplit",
              "pc_fieldsplit_type": "multiplicative",
              "pc_fieldsplit_off_diag_use_amat": True,
              "fieldsplit_0_pc_type": "gamg",
              "fieldsplit_0_ksp_type": "preonly",
              "fieldsplit_0_mg_levels_ksp_max_it": 5,
              # "fieldsplit_0_mg_levels_pc_type": "bjacobi",  # parallel
              # "fieldsplit_0_mg_levels_sub_ksp_type": "preonly",  # parallel
              # "fieldsplit_0_mg_levels_sub_pc_type": "ilu",  # parallel
              "fieldsplit_0_mg_levels_pc_type": "ilu",  # serial
              # "fieldsplit_1_pc_type": "bjacobi",  # parallel
              # "fieldsplit_1_sub_ksp_type": "preonly",  # parallel
              # "fieldsplit_1_sub_pc_type": "ilu",  # parallel
              "fieldsplit_1_pc_type": "ilu",  # serial
              "fieldsplit_1_ksp_type": "preonly",
              "ksp_max_it": 200,
              "snes_max_it": 125,
              "ksp_gmres_restart": 200,
              "snes_rtol": tol,
              "snes_linesearch_type": "l2",
              "snes_linesearch_max_it": 5,
              "snes_linesearch_maxstep": 1.05,
              "snes_linesearch_damping": 0.8,
              # "ksp_monitor": True,
              # "snes_monitor": True,
              # "snes_linesearch_monitor": True,
              "snes_lag_preconditioner": -1}

    solv = NonlinearVariationalSolver(prob,
                                      nullspace=nullspace,
                                      transpose_nullspace=nullspace,
                                      pre_jacobian_callback=generate_m,
                                      pre_function_callback=generate_m,
                                      solver_parameters=params)

    ### MISC EQUATION SETUP ###

    # generate continuous version of grad(phi) by L^2 projection
    u_cts = TrialFunction(W_cts)
    v_cts = TestFunction(W_cts)

    gradphi_cts = Function(W_cts)

    a_cts = dot(v_cts, u_cts)*dx
    L_cts = dot(v_cts, grad(phi_temp))*dx

    probgradphi = LinearVariationalProblem(a_cts, L_cts, gradphi_cts)
    solvgradphi = LinearVariationalSolver(probgradphi,
                                          solver_parameters={'ksp_type': 'cg'})

    if meshtype == "plane":
        gradphi_dg = Function(mesh.coordinates)
    if meshtype == "sphere":
        gradphi_cts2 = Function(W_cts)  # extra, as gradphi_cts not necessarily tangential

    # cell average
    v_p0 = TestFunction(P0)
    L_p0 = v_p0*m*dxdeg

    # original cell area
    L_area = v_p0*dxdeg
    orig_area = assemble(L_area)

    # get mesh area
    total_area = assemble(Constant(1.0)*dxdeg(domain=mesh))

    ### SET UP INITIAL sigma (important on sphere) ###

    sigma_ = TrialFunction(V2)
    tau_ = TestFunction(V2)
    sigma_ini = Function(V2)

    asigmainit = inner(sigma_, tau_)*dxdeg
    if meshtype == "plane":
        Lsigmainit = -dot(div(tau_), grad(phi))*dx
    else:
        Lsigmainit = -dot(div(tau_), expxi)*dxdeg

    solve(asigmainit == Lsigmainit, sigma_ini, solver_parameters={'ksp_type': 'cg'})

    phisigma.sub(1).assign(sigma_ini)

    def fakemonitor(snes, it, rnorm):
        cursol = snes.getSolution()
        generate_m(cursol)  # updates m and theta

        mesh.coordinates.assign(x)
        assemble(L_p0, tensor=cellint)  # For equidistribution measure
        cellint.dat.data[:] /= orig_area.dat.data[:]  # Normalise
        if output:
            pvdout.write(cellint)
        mesh.coordinates.assign(xi)

        # Exact mesh calculations (where relevant)
        if knownmesh:
            temp = np.arccos(np.minimum(1.0, np.einsum('ij,ij->i', xe.dat.data, x.dat.data)))
            meshl2 = np.linalg.norm(temp)/sqrt(temp.shape[0])
        else:
            meshl2 = 0.0

        resi_l2 = assemble(resi_l2_form).dat.norm
        norm_l2 = assemble(norm_l2_form).dat.norm
        resi_l2_norm = resi_l2/norm_l2

        minmax = min(cellint.dat.data)/max(cellint.dat.data)
        equi = np.std(cellint.dat.data)/np.mean(cellint.dat.data)

        if logging:
            norms.append((resi_l2_norm, equi, meshl2))

        print(str(it), minmax, resi_l2_norm, equi, meshl2)

    if logging:
        norms = []

    solv.snes.setMonitor(fakemonitor)

    try:
        solv.solve()
    except ConvergenceError:
        pass

    if logging:
        np.save(prefix + "/norms-newt.npy", np.asarray(norms))
        # np.save(prefix + "/cellints.npy", np.asarray(cellint.dat.data))


if False:
    ### Plane - Ring ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 60, mexpr, prefix="plane-ring", logging=True)

if False:
    ### Plane - Bell ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.0, alpha1=50, alpha2=100)
    newton("plane", "quad", 60, mexpr, prefix="plane-bell", logging=True)

if False:
    ### Sphere - Ringler tanh function 1 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.5**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-1-quad", logging=True, output=True, knownmesh=True, knownmeshfile="exact.npy", sph_deg=2)

if False:
    ### Sphere - Ringler tanh function 1 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.5**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-1-lin", logging=True, output=True, knownmesh=True, knownmeshfile="exact.npy", sph_deg=1)

if False:
    ### Sphere - Ringler tanh function 2 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.25**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-2-lin", logging=True, output=True, sph_deg=1)

if False:
    ### Sphere - Ringler tanh function 2 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.25**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-2-quad", logging=True, output=True, sph_deg=2)

if False:
    ### Sphere - Ringler tanh function 3 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.125**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-3-lin", logging=True, output=True, sph_deg=1)

if False:
    ### Sphere - Ringler tanh function 3 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.125**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-3-quad", logging=True, output=True, sph_deg=2)

if False:
    ### Sphere - Ringler tanh function 4 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.0625**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-4-lin", logging=True, output=True, sph_deg=1)

if False:
    ### Sphere - Ringler tanh function 4 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.0625**4, x0=0.86602540378, x1=0.0, x2=0.5)
    newton("sphere", "quad", 4, mexpr, prefix="ringler-4-quad", logging=True, output=True, sph_deg=2)

if False:
    ### Cross ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 4, mexpr, prefix="cross", output=True)

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 60, mexpr)
    t1 = time.time()
    print("60: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 90, mexpr)
    t1 = time.time()
    print("90: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 120, mexpr)
    t1 = time.time()
    print("120: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 180, mexpr)
    t1 = time.time()
    print("180: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 240, mexpr)
    t1 = time.time()
    print("240: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 3, mexpr)
    t1 = time.time()
    print("3: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 4, mexpr)
    t1 = time.time()
    print("4: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 5, mexpr)
    t1 = time.time()
    print("5: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 6, mexpr)
    t1 = time.time()
    print("6: " + str(t1 - t0))

if False:
    ### Close-up of ring ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 240, mexpr, prefix="plane-ring240", output=True)

if False:
    ### Close-up of cross ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 6, mexpr, prefix="cross240", output=True)

if False:
    ### Ring 30 60 120 240 ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    newton("plane", "quad", 30, mexpr, prefix="plane-ring-equi1", logging=True)
    newton("plane", "quad", 60, mexpr, prefix="plane-ring-equi2", logging=True)
    newton("plane", "quad", 120, mexpr, prefix="plane-ring-equi3", logging=True)
    newton("plane", "quad", 240, mexpr, prefix="plane-ring-equi4", logging=True)

if False:
    ### Cross 3 4 5 6 ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    newton("sphere", "tri", 3, mexpr, prefix="cross-equi1", logging=True)
    newton("sphere", "tri", 4, mexpr, prefix="cross-equi2", logging=True)
    newton("sphere", "tri", 5, mexpr, prefix="cross-equi3", logging=True)
    newton("sphere", "tri", 6, mexpr, prefix="cross-equi4", logging=True)


==> code/newton_qg.py <==
%auto-ignore
from firedrake import *
import math
import numpy as np

parameters["pyop2_options"]["lazy_evaluation"] = False


def newton(cell, nx, mfile, prefix="temp", logging=False, output=False, p=2, tol=1e-8):
    assert cell in ("tri", "quad")
    quads = (cell == "quad")

    m_mesh = PeriodicUnitSquareMesh(100, 100)
    m_FS = FunctionSpace(m_mesh, "DG", 1)
    m_FS_cts = FunctionSpace(m_mesh, "CG", 1)
    q_dg = Function(m_FS)
    q_dg.dat.data[:] = np.load(mfile)[:]
    q = Function(m_FS_cts).project(q_dg)

    def interpolate_onto_m(coords, m, q):
        # ensure coords fall within [0, 1]^2
        processed_coords = np.mod(coords.dat.data[:] + 1.0, 1.0)

        m.dat.data[:] = q.at(processed_coords, tolerance=1e-10)
        m.dat.data[:] = np.square(m.dat.data[:])

        # set minimum
        m.dat.data[m.dat.data < 0.005] = 0.005

    if output:
        pvdout = File(prefix + "/pvd/newton.pvd")  # output file name

    mesh = PeriodicUnitSquareMesh(nx, nx, quadrilateral=quads)

    V1 = FunctionSpace(mesh, "Q" if quads else "P", p)
    V2 = TensorFunctionSpace(mesh, "Q" if quads else "P", p)
    V = V1*V2
    P1 = FunctionSpace(mesh, "Q" if quads else "P", 1)  # for representing m
    P0 = FunctionSpace(mesh, "DQ" if quads else "DG", 0)  # for representing integrals over cells
    W_cts = VectorFunctionSpace(mesh, "Q" if quads else "P", 1)  # for continuous grad(phi)
    DP1 = FunctionSpace(mesh, "DQ" if quads else "DP", 1)

    # function objects
    phisigma = Function(V); phi, sigma = split(phisigma)
    phisigma_temp = Function(V); phi_temp, sigma_temp = split(phisigma_temp)
    x = Function(mesh.coordinates)
    x_cts = Function(W_cts)
    xi = Function(mesh.coordinates)

    m = Function(P1)
    count = Function(P1)
    m_dg = Function(DP1)

    theta = Constant(0.0)
    cellint = Function(P0)

    ### EQUATION DEFINITIONS ###

    v, tau = TestFunctions(V)

    I = Identity(2)

    F = inner(sigma, tau)*dx + dot(div(tau), grad(phi))*dx - (m*det(I + sigma) - theta)*v*dx

    thetaform = m*det(I + sigma_temp)*dx
    resiform = m*det(I + sigma_temp) - theta

    ### RESIDUAL DEFINITION ###

    v = TestFunction(V1)
    resi_l2_form = v*resiform*dx
    norm_l2_form = v*theta*dx

    ### MONITOR FUNCTION GENERATION ###

    def generate_m(cursol):
        with phisigma_temp.dat.vec as v:
            cursol.copy(v)

        # Make continuous grad(phi)
        solvgradphi.solve()

        # Generate coordinates

        # Copy CG grad(phi) into DG field
        par_loop("""
for (int i=0; i<cg.dofs; i++) {
    for (int j=0; j<2; j++) {
        dg[i][j] = cg[i][j];
    }
}
""", dx, {'cg': (gradphi_cts, READ),
          'dg': (gradphi_dg, WRITE)})

        x.assign(xi + gradphi_dg)  # x = xi + grad(phi)

        mesh.coordinates.assign(x)

        # make "continuous" x to avoid doing 4 unstructured interpolations per
        # vertex
        par_loop("""
for (int i=0; i<cg.dofs; i++) {
    for (int j=0; j<2; j++) {
        cg[i][j] = dg[i][j];
    }
}
""", dx, {'cg': (x_cts, WRITE),
          'dg': (x, READ)})

        interpolate_onto_m(x_cts, m, q)

        mesh.coordinates.assign(xi)

        theta_new = assemble(thetaform)/total_area
        theta.assign(theta_new)

    ### SOLVER OPTIONS ###

    phi__, sigma__ = TrialFunctions(V)
    v__, tau__ = TestFunctions(V)

    # Custom preconditioning matrix
    Jp = inner(sigma__, tau__)*dx + phi__*v__*dx + dot(grad(phi__), grad(v__))*dx

    prob = NonlinearVariationalProblem(F, phisigma, Jp=Jp)
    V1_nullspace = VectorSpaceBasis(constant=True)
    nullspace = MixedVectorSpaceBasis(V, [V1_nullspace, V.sub(1)])

    params = {"ksp_type": "gmres",
              "pc_type": "fieldsplit",
              "pc_fieldsplit_type": "multiplicative",
              "pc_fieldsplit_off_diag_use_amat": True,
              "fieldsplit_0_pc_type": "gamg",
              "fieldsplit_0_ksp_type": "preonly",
              "fieldsplit_0_mg_levels_ksp_max_it": 5,
              # "fieldsplit_0_mg_levels_pc_type": "bjacobi",  # parallel
              # "fieldsplit_0_mg_levels_sub_ksp_type": "preonly",  # parallel
              # "fieldsplit_0_mg_levels_sub_pc_type": "ilu",  # parallel
              "fieldsplit_0_mg_levels_pc_type": "ilu",  # serial
              # "fieldsplit_1_pc_type": "bjacobi",  # parallel
              # "fieldsplit_1_sub_ksp_type": "preonly",  # parallel
              # "fieldsplit_1_sub_pc_type": "ilu",  # parallel
              "fieldsplit_1_pc_type": "ilu",  # serial
              "fieldsplit_1_ksp_type": "preonly",
              "ksp_max_it": 200,
              "snes_max_it": 125,
              "ksp_gmres_restart": 200,
              "snes_rtol": tol,
              "snes_linesearch_type": "l2",
              "snes_linesearch_max_it": 5,
              "snes_linesearch_maxstep": 1.05,
              "snes_linesearch_damping": 0.8,
              # "ksp_monitor": True,
              # "snes_monitor": True,
              # "snes_linesearch_monitor": True,
              "snes_lag_preconditioner": -1}

    solv = NonlinearVariationalSolver(prob,
                                      nullspace=nullspace,
                                      transpose_nullspace=nullspace,
                                      pre_jacobian_callback=generate_m,
                                      pre_function_callback=generate_m,
                                      solver_parameters=params)

    ### MISC EQUATION SETUP ###

    # generate continuous version of grad(phi) by L^2 projection
    u_cts = TrialFunction(W_cts)
    v_cts = TestFunction(W_cts)

    gradphi_cts = Function(W_cts)

    a_cts = dot(v_cts, u_cts)*dx
    L_cts = dot(v_cts, grad(phi_temp))*dx

    probgradphi = LinearVariationalProblem(a_cts, L_cts, gradphi_cts)
    solvgradphi = LinearVariationalSolver(probgradphi,
                                          solver_parameters={'ksp_type': 'cg'})

    gradphi_dg = Function(mesh.coordinates)

    # cell average
    v_p0 = TestFunction(P0)
    L_p0 = v_p0*m*dx

    # original cell area
    L_area = v_p0*dx
    orig_area = assemble(L_area)

    # get mesh area
    total_area = assemble(Constant(1.0)*dx(domain=mesh))

    ### SET UP INITIAL sigma (important on sphere) ###

    sigma_ = TrialFunction(V2)
    tau_ = TestFunction(V2)
    sigma_ini = Function(V2)

    asigmainit = inner(sigma_, tau_)*dx
    Lsigmainit = -dot(div(tau_), grad(phi))*dx

    solve(asigmainit == Lsigmainit, sigma_ini, solver_parameters={'ksp_type': 'cg'})

    phisigma.sub(1).assign(sigma_ini)

    def fakemonitor(snes, it, rnorm):
        cursol = snes.getSolution()
        generate_m(cursol)  # updates m and theta

        mesh.coordinates.assign(x)
        assemble(L_p0, tensor=cellint)  # For equidistribution measure
        cellint.dat.data[:] /= orig_area.dat.data[:]  # Normalise
        if output:
            pvdout.write(cellint)
        mesh.coordinates.assign(xi)

        resi_l2 = assemble(resi_l2_form).dat.norm
        norm_l2 = assemble(norm_l2_form).dat.norm
        resi_l2_norm = resi_l2/norm_l2

        minmax = min(cellint.dat.data)/max(cellint.dat.data)
        equi = np.std(cellint.dat.data)/np.mean(cellint.dat.data)

        if logging:
            norms.append((resi_l2_norm, equi))

        print(str(it), minmax, resi_l2_norm, equi)

    if logging:
        norms = []

    solv.snes.setMonitor(fakemonitor)

    try:
        solv.solve()
    except ConvergenceError:
        pass

    if logging:
        np.save(prefix + "/norms-newt.npy", np.asarray(norms))
        # np.save(prefix + "/cellints.npy", np.asarray(cellint.dat.data))


### Plane - QG from file ###
mfile = "qg100.npy"
newton("quad", 60, mfile, prefix="qg", output=True, tol=1e-4)


==> code/plot_equi.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

temp = np.load("plane-ring-equi1/norms-newt.npy")
ring1 = temp[-1, 1]
temp = np.load("plane-ring-equi2/norms-newt.npy")
ring2 = temp[-1, 1]
temp = np.load("plane-ring-equi3/norms-newt.npy")
ring3 = temp[-1, 1]
temp = np.load("plane-ring-equi4/norms-newt.npy")
ring4 = temp[-1, 1]

temp = np.load("cross-equi1/norms-newt.npy")
cross1 = temp[-1, 1]
temp = np.load("cross-equi2/norms-newt.npy")
cross2 = temp[-1, 1]
temp = np.load("cross-equi3/norms-newt.npy")
cross3 = temp[-1, 1]
temp = np.load("cross-equi4/norms-newt.npy")
cross4 = temp[-1, 1]

ring_x = [30*30, 60*60, 120*120, 240*240]
ring_y = [ring1, ring2, ring3, ring4]

cross_x = [20*4**3, 20*4**4, 20*4**5, 20*4**6]
cross_y = [cross1, cross2, cross3, cross4]

plt.loglog(ring_x, ring_y, 'o-', color="blue", label="ring (plane)")
plt.loglog(cross_x, cross_y, '^-', color="red", label="cross (sphere)")

eyeguide1_x = [1.4e4, 9e4]
eyeguide1_y = [2.5e0*foo**-0.5 for foo in eyeguide1_x]

eyeguide2_x = [1e4, 7e4]
eyeguide2_y = [1.2e2*foo**-1 for foo in eyeguide2_x]

plt.loglog(eyeguide1_x, eyeguide1_y, '--', color="gray", label="$\propto\Delta x$")
plt.loglog(eyeguide2_x, eyeguide2_y, ':', color="gray", label="$\propto\Delta x^2$")

plt.axis([7e2, 1.2e5, 1e-3, 1e-1])
plt.xlabel("cells")
plt.ylabel("equidistribution coefficient of variation")
plt.legend(loc='lower left')
plt.tight_layout()
plt.savefig("equi_largeN.pdf")
plt.close()


==> code/plot_plane_comp.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

ring_newt = np.load("plane-ring/norms-newt.npy")[:, 0]
ring_relax = np.load("plane-ring/norms-relax.npy")[:, 0]

bell_newt = np.load("plane-bell/norms-newt.npy")[:, 0]
bell_relax = np.load("plane-bell/norms-relax.npy")[:, 0]

ring_nx = range(len(ring_newt))
ring_ax = range(len(ring_relax))
bell_nx = range(len(bell_newt))
bell_ax = range(len(bell_relax))

plt.semilogy(ring_nx, ring_newt, '-', color="black", label="ring quasi-Newton")
plt.semilogy(ring_ax, ring_relax, '-.', color="black", label="ring relaxation")

plt.semilogy(bell_nx, bell_newt, '-', color="blue", label="bell quasi-Newton")
plt.semilogy(bell_ax, bell_relax, '-.', color="blue", label="bell relaxation")

plt.xlim(0, 150)
plt.ylim(5e-9, 5)

plt.xlabel("iteration")
plt.ylabel("normalised $l^2$ residual")
plt.legend(loc="right")
plt.tight_layout()
plt.savefig("plane_comp.pdf")
plt.close()


==> code/plot_plane_relaxation.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

ring_residuals = np.load("plane-ring/norms-relax.npy")
ring_resi_l2 = ring_residuals[:, 0]
ring_equi = ring_residuals[:, 1]

bell_residuals = np.load("plane-bell/norms-relax.npy")
bell_resi_l2 = bell_residuals[:, 0]
bell_equi = bell_residuals[:, 1]

ring_x = range(len(ring_resi_l2))
bell_x = range(len(bell_resi_l2))

plt.semilogy(ring_x, ring_resi_l2, '-', color="black", label="ring $l^2$-norm")
plt.semilogy(ring_x, ring_equi, ':', color="black", label="ring equi")

plt.semilogy(bell_x, bell_resi_l2, '-', color="blue", label="bell $l^2$-norm")
plt.semilogy(bell_x, bell_equi, ':', color="blue", label="bell equi")

plt.ylim(5e-9, 5)

plt.xlabel("iteration")
plt.ylabel("normalised residual / coefficient of variation")
plt.legend(loc='best')
plt.tight_layout()
plt.savefig("plane_relaxation.pdf")
plt.close()


==> code/plot_sphere1_comp.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

lin_newt = np.load("ringler-1-lin/norms-newt.npy")[:, 0]
lin_relax = np.load("ringler-1-lin/norms-relax.npy")[:, 0]

quad_newt = np.load("ringler-1-quad/norms-newt.npy")[:, 0]
quad_relax = np.load("ringler-1-quad/norms-relax.npy")[:, 0]

lin_nx = range(len(lin_newt))
lin_ax = range(len(lin_relax))
quad_nx = range(len(quad_newt))
quad_ax = range(len(quad_relax))

plt.semilogy(lin_nx, lin_newt, '-', color="black", label="quasi-Newton, bilinear")
plt.semilogy(lin_ax, lin_relax, '-.', color="black", label="relaxation, bilinear")

plt.semilogy(quad_nx, quad_newt, '-', color="blue", label="quasi-Newton, biquadratic")
plt.semilogy(quad_ax, quad_relax, '-.', color="blue", label="relaxation, biquadratic")

plt.ylim(1e-9, 5)

plt.xlabel("iteration")
plt.ylabel("normalised $l^2$ residual")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("sphere1_comp.pdf")
plt.close()


==> code/plot_sphere1_relaxation.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

lin_residuals = np.load("ringler-1-lin/norms-relax.npy")
lin_resi_l2 = lin_residuals[:, 0]
lin_equi = lin_residuals[:, 1]
lin_mesh = lin_residuals[:, 2]

quad_residuals = np.load("ringler-1-quad/norms-relax.npy")
quad_resi_l2 = quad_residuals[:, 0]
quad_equi = quad_residuals[:, 1]
quad_mesh = quad_residuals[:, 2]

lin_x = range(len(lin_resi_l2))
quad_x = range(len(quad_resi_l2))

plt.semilogy(lin_x, lin_resi_l2, '-', color="blue", label="$l^2$, bilinear")
plt.semilogy(lin_x, lin_equi, ':', color="blue", label="equi, bilinear")
plt.semilogy(lin_x, lin_mesh, '--', color="blue", label="mesh, bilinear")

plt.semilogy(quad_x, quad_resi_l2, '-', color="black", label="$l^2$, biquadratic")
plt.semilogy(quad_x, quad_equi, ':', color="black", label="equi, biquadratic")
plt.semilogy(quad_x, quad_mesh, '--', color="black", label="mesh, biquadratic")

plt.ylim(5e-9, 5)

plt.xlabel("iteration")
plt.ylabel("normalised $l^2$ residual / CoV / mesh error")
plt.legend(loc='best')
plt.tight_layout()
plt.savefig("sphere1_relaxation.pdf")
plt.close()


==> code/plot_sphere4_relaxation.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

lin_residuals = np.load("ringler-4-lin/norms-relax.npy")
lin_resi_l2 = lin_residuals[:, 0]
lin_equi = lin_residuals[:, 1]
lin_mesh = lin_residuals[:, 2]

quad_residuals = np.load("ringler-4-quad/norms-relax.npy")
quad_resi_l2 = quad_residuals[:, 0]
quad_equi = quad_residuals[:, 1]
quad_mesh = quad_residuals[:, 2]

lin_x = range(len(lin_resi_l2))
quad_x = range(len(quad_resi_l2))

plt.semilogy(lin_x, lin_resi_l2, '-', color="blue", label="$l^2$, bilinear")
plt.semilogy(lin_x, lin_equi, ':', color="blue", label="equi, bilinear")
plt.semilogy(lin_x, lin_mesh, '--', color="blue", label="mesh, bilinear")

plt.semilogy(quad_x, quad_resi_l2, '-', color="black", label="$l^2$, biquadratic")
plt.semilogy(quad_x, quad_equi, ':', color="black", label="equi, biquadratic")
plt.semilogy(quad_x, quad_mesh, '--', color="black", label="mesh, biquadratic")

plt.xlim(0, 510)
plt.ylim(5e-9, 5)

plt.xlabel("iteration")
plt.ylabel("normalised $l^2$ residual / CoV / mesh error")
plt.legend(loc='best')
plt.tight_layout()
plt.savefig("sphere4_relaxation.pdf")
plt.close()


==> code/plot_sphere_newton_lin.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

lin1 = np.load("ringler-1-lin/norms-newt.npy")[:, 0]
lin2 = np.load("ringler-2-lin/norms-newt.npy")[:, 0]
lin3 = np.load("ringler-3-lin/norms-newt.npy")[:, 0]
lin4 = np.load("ringler-4-lin/norms-newt.npy")[:, 0]

plt.semilogy(range(len(lin1)), lin1, '-', color="black", label="$\gamma = 0.5^4$")
plt.semilogy(range(len(lin2)), lin2, '-', color="blue", label="$\gamma = 0.25^4$")
plt.semilogy(range(len(lin3)), lin3, '-', color="red", label="$\gamma = 0.125^4$")
plt.semilogy(range(len(lin4)), lin4, '-', color="orange", label="$\gamma = 0.0625^4$")

plt.plot(len(lin2) - 1, lin2[-1], 's', color="green")
plt.plot(len(lin3) - 1, lin3[-1], 's', color="green")
plt.plot(len(lin4) - 1, lin4[-1], 's', color="green")

plt.xlim(0, 25)

plt.xlabel("iteration")
plt.ylabel("normalised $l^2$ residual")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("sphere_newton_lin.pdf")
plt.close()


==> code/plot_sphere_newton_quad.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

quad1 = np.load("ringler-1-quad/norms-newt.npy")[:, 0]
quad2 = np.load("ringler-2-quad/norms-newt.npy")[:, 0]
quad3 = np.load("ringler-3-quad/norms-newt.npy")[:, 0]
quad4 = np.load("ringler-4-quad/norms-newt.npy")[:, 0]

plt.semilogy(range(len(quad1)), quad1, '-', color="black", label="$\gamma = 0.5^4$")
plt.semilogy(range(len(quad2)), quad2, '-', color="blue", label="$\gamma = 0.25^4$")
plt.semilogy(range(len(quad3)), quad3, '-', color="red", label="$\gamma = 0.125^4$")
plt.semilogy(range(len(quad4)), quad4, '-', color="orange", label="$\gamma = 0.0625^4$")

plt.plot(len(quad4) - 1, quad4[-1], 's', color="green")

plt.xlabel("iteration")
plt.ylabel("normalised $l^2$ residual")
plt.legend(loc="best")
plt.tight_layout()
plt.savefig("sphere_newton_quad.pdf")
plt.close()


==> code/plot_timings.py <==
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams.update({'font.size': 13})

ring_newton = [22.162565231323242, 52.099353313446045, 95.38137888908386, 225.56521677970886, 411.80168175697327]
ring_relaxation = [18.21887469291687, 44.61701154708862, 83.16709184646606, 190.86774277687073, 354.8407771587372]

ring_x = [60**2, 90**2, 120**2, 180**2, 240**2]

plt.loglog(ring_x, ring_newton, 'o-', color="blue", label="ring (plane), quasi-Newton")
plt.loglog(ring_x, ring_relaxation, '^--', color="blue", label="ring (plane), relaxation")

cross_newton = [15.904082775115967, 61.25131297111511, 263.9308500289917, 1101.2164914608002]
cross_relaxation = [6.832684516906738, 25.946244478225708, 107.58451867103577, 434.76312923431396]

cross_x = [20*4**3, 20*4**4, 20*4**5, 20*4**6]

plt.loglog(cross_x, cross_newton, 'o-', color="red", label="cross (sphere), quasi-Newton")
plt.loglog(cross_x, cross_relaxation, '^--', color="red", label="cross (sphere), relaxation")

eyeguide_x = [50**2, 200**2]
eyeguide_y = [8.5e-3*foo for foo in eyeguide_x]

plt.loglog(eyeguide_x, eyeguide_y, ':', color="gray", label="$\propto N_\mathrm{cells}$")

plt.axis([1e3, 1e5, 5e0, 2e3])
plt.xlabel("cells")
plt.ylabel("time ($s$)")
plt.legend(loc='best')
plt.tight_layout()
plt.savefig("timings.pdf")
plt.close()


==> code/qg.py <==
%auto-ignore
import numpy as np
from firedrake import *

n0 = 100
mesh = PeriodicUnitSquareMesh(n0, n0)

Vdg = FunctionSpace(mesh, "DG", 1)       # DG elements for Potential Vorticity (PV)
Vcg = FunctionSpace(mesh, "CG", 1)       # CG elements for Streamfunction

# generate random q
np.random.seed(0)
temp = Function(Vcg)
temp.dat.data[:] = np.random.uniform(-1.0, 1.0, size=len(temp.dat.data))
q0 = Function(Vdg)
q0.interpolate(temp)
del temp

qplusdq = Function(Vdg)  # PV fields for different time steps
q1 = Function(Vdg)

psi0 = Function(Vcg)     # Streamfunctions for different time steps
psi1 = Function(Vcg)

F = Constant(1.0)        # Rotational Froude number
Dt = 0.1                 # Time step
dt = Constant(Dt)

psi = TrialFunction(Vcg)
phi = TestFunction(Vcg)

Apsi = (dot(grad(psi), grad(phi)) + F*psi*phi)*dx
Lpsi = -q1*phi*dx

psi_problem = LinearVariationalProblem(Apsi, Lpsi, psi0)
psi_solver = LinearVariationalSolver(psi_problem,
                                     solver_parameters={'ksp_type': 'cg',
                                                        'pc_type': 'gamg'})


def gradperp(u):
    return as_vector((-u.dx(1), u.dx(0)))


n = FacetNormal(mesh)
u = gradperp(psi0)
un = 0.5*(dot(u, n) + abs(dot(u, n)))

q = TrialFunction(Vdg)
p = TestFunction(Vdg)
a_mass = p*q*dx
a_int = -dot(grad(p), u*q)*dx
a_flux = jump(p)*(un('+')*q('+') - un('-')*q('-'))*dS
arhs = a_mass - dt*(a_int + a_flux)

q_problem = LinearVariationalProblem(a_mass, action(arhs, q1), qplusdq)

q_solver = LinearVariationalSolver(q_problem,
                                   solver_parameters={'ksp_type': 'preonly',
                                                      'pc_type': 'bjacobi',
                                                      'sub_pc_type': 'ilu'})

t = 0.0
T = 500.0

outfile = File("qg/pvd/qg.pvd")
outfile.write(q0)
dumpfreq = 50

dumpn = 0
while t < T - 0.5*Dt:
    # Compute the streamfunction for the known value of q0
    q1.assign(q0)
    psi_solver.solve()
    q_solver.solve()

    # Find intermediate solution q^(1)
    q1.assign(qplusdq)
    psi_solver.solve()
    q_solver.solve()

    # Find intermediate solution q^(2)
    q1.assign(0.75*q0 + 0.25*qplusdq)
    psi_solver.solve()
    q_solver.solve()

    # Find new solution q^(n+1)
    q0.assign((1.0/3.0)*q0 + (2.0/3.0)*qplusdq)

    t += Dt
    dumpn += 1
    if dumpn == dumpfreq:
        dumpn = 0
        outfile.write(q0)

    print("t = " + str(t))

np.save("qg"+str(n0)+".npy", q0.dat.data)


==> code/relaxation.py <==
%auto-ignore
from firedrake import *
import math
import time
import numpy as np

parameters["pyop2_options"]["lazy_evaluation"] = False


def relaxation(meshtype, cell, nx, dt, mexpr, prefix="temp", logging=False, output=False, knownmesh=False, knownmeshfile=None, p=2, sph_deg=2, maxsteps=1000, tol=1e-8):
    assert meshtype in ("plane", "sphere")
    assert cell in ("tri", "quad")
    quads = (cell == "quad")

    if output:
        pvdout = File(prefix + "/pvd/relaxation.pvd")  # output file name

    if meshtype == "plane":
        mesh = PeriodicUnitSquareMesh(nx, nx, quadrilateral=quads)
    else:
        if quads:
            mesh = UnitCubedSphereMesh(refinement_level=nx, degree=sph_deg)
        else:
            mesh = UnitIcosahedralSphereMesh(refinement_level=nx, degree=sph_deg)

    V1 = FunctionSpace(mesh, "Q" if quads else "P", p)
    V2 = TensorFunctionSpace(mesh, "Q" if quads else "P", p)
    P1 = FunctionSpace(mesh, "Q" if quads else "P", 1)  # for representing m
    P0 = FunctionSpace(mesh, "DQ" if quads else "DP", 0)  # for representing integrals over cells
    W_cts = VectorFunctionSpace(mesh, "Q" if quads else "P", 1 if meshtype == "plane" else sph_deg)  # for continuous grad(phi)

    if meshtype == "sphere":
        dxdeg = dx(degree=4*p)  # quadrature degree for nasty terms
    else:
        dxdeg = dx

    # function objects
    phiold = Function(V1); phinew = Function(V1)
    sigmaold = Function(V2); sigmanew = Function(V2)
    x = Function(mesh.coordinates)
    xi = Function(mesh.coordinates)

    if knownmesh:
        xe = Function(mesh.coordinates)
        xe.dat.data[:] = np.load(prefix + "/" + knownmeshfile)[:]

    dtc = Constant(dt)
    m = Function(P1)
    theta = Constant(0.0)
    cellint = Function(P0)

    ### EQUATION DEFINITIONS ###

    phi = TrialFunction(V1)
    v = TestFunction(V1)
    sigma = TrialFunction(V2)
    tau = TestFunction(V2)

    if meshtype == "plane":
        I = Identity(2)

        aphi = dot(grad(v), grad(phi))*dx
        Lphi = dot(grad(v), grad(phiold))*dx + dtc*v*(m*det(I + sigmaold) - theta)*dx

        asigma = inner(tau, sigma)*dx
        Lsigma = -dot(div(tau), grad(phinew))*dx

        thetaform = m*det(I + sigmaold)*dx
        resiform = m*det(I + sigmaold) - theta

    elif meshtype == "sphere":
        modgphi = sqrt(dot(grad(phiold), grad(phiold)) + 1e-12)
        expxi = xi*cos(modgphi) + grad(phiold)*sin(modgphi)/modgphi
        projxi = Identity(3) - outer(xi, xi)
        modgphinew = sqrt(dot(grad(phinew), grad(phinew)) + 1e-12)
        expxinew = xi*cos(modgphinew) + grad(phinew)*sin(modgphinew)/modgphinew

        aphi = dot(grad(v), grad(phi))*dxdeg
        Lphi = dot(grad(v), grad(phiold))*dxdeg + dtc*v*(m*det(outer(expxi, xi) + dot(sigmaold, projxi)) - theta)*dxdeg

        asigma = inner(tau, sigma)*dxdeg
        Lsigma = -dot(div(tau), expxinew)*dxdeg

        thetaform = m*det(outer(expxi, xi) + dot(sigmaold, projxi))*dxdeg
        resiform = m*det(outer(expxi, xi) + dot(sigmaold, projxi)) - theta

    ### SOLVER OPTIONS ###

    probphi = LinearVariationalProblem(aphi, Lphi, phinew)
    nullspace = VectorSpaceBasis(constant=True)
    solvphi = LinearVariationalSolver(probphi,
                                      nullspace=nullspace,
                                      transpose_nullspace=nullspace,
                                      solver_parameters={'ksp_type': 'cg',
                                                         'pc_type': 'gamg'})

    probsigma = LinearVariationalProblem(asigma, Lsigma, sigmanew)
    solvsigma = LinearVariationalSolver(probsigma,
                                        solver_parameters={'ksp_type': 'cg'})

    ### RESIDUAL DEFINITION ###

    resi_l2_form = v*resiform*dxdeg
    norm_l2_form = v*theta*dxdeg

    ### MISC EQUATION SETUP ###

    # generate continuous version of grad(phi) by L^2 projection
    u_cts = TrialFunction(W_cts)
    v_cts = TestFunction(W_cts)

    gradphi_cts = Function(W_cts)

    a_cts = dot(v_cts, u_cts)*dxdeg
    L_cts = dot(v_cts, grad(phiold))*dxdeg

    probgradphi = LinearVariationalProblem(a_cts, L_cts, gradphi_cts)
    solvgradphi = LinearVariationalSolver(probgradphi,
                                          solver_parameters={'ksp_type': 'cg'})

    if meshtype == "plane":
        gradphi_dg = Function(mesh.coordinates)
    if meshtype == "sphere":
        gradphi_cts2 = Function(W_cts)  # extra, as gradphi_cts not necessarily tangential

    # cell average
    v_p0 = TestFunction(P0)
    L_p0 = v_p0*m*dxdeg

    # original cell area
    L_area = v_p0*dxdeg
    orig_area = assemble(L_area)

    # get mesh area
    total_area = assemble(Constant(1.0)*dxdeg(domain=mesh))

    ### SET UP INITIAL sigma (important on sphere) ###

    sigma_ = TrialFunction(V2)
    tau_ = TestFunction(V2)
    sigma_temp = Function(V2)

    asigmainit = inner(tau_, sigma_)*dxdeg
    if meshtype == "plane":
        Lsigmainit = -dot(div(tau_), grad(phiold))*dx
    else:
        Lsigmainit = -dot(div(tau_), expxi)*dxdeg

    solve(asigmainit == Lsigmainit, sigma_temp, solver_parameters={'ksp_type': 'cg'})

    sigmaold.assign(sigma_temp)

    if logging:
        norms = []

    for ii in range(maxsteps):
        # Make continuous grad(phi)
        solvgradphi.solve()

        # "Fix grad(phi) on sphere"
        if meshtype == "sphere":
            # Ensures that grad(phi).x = 0, assuming |x| = 1
            par_loop("""
for (int i=0; i<vnew.dofs; i++) {
    double dot = 0.0;
    for (int j=0; j<3; j++) {
        dot += x[i][j]*v[i][j];
    }
    for (int j=0; j<3; j++) {
        vnew[i][j] = v[i][j] - dot*x[i][j];
    }
}
""", dx, {'x': (mesh.coordinates, READ),
          'v': (gradphi_cts, READ),
          'vnew': (gradphi_cts2, WRITE)})

        # Generate coordinates
        if meshtype == "plane":
            # Copy CG grad(phi) into DG field
            par_loop("""
for (int i=0; i<cg.dofs; i++) {
    for (int j=0; j<2; j++) {
        dg[i][j] = cg[i][j];
    }
}
""", dx, {'cg': (gradphi_cts, READ),
          'dg': (gradphi_dg, WRITE)})

            x.assign(xi + gradphi_dg)  # x = xi + grad(phi)
        else:
            # Generate new coordinate field using exponential map
            par_loop("""
for (int i=0; i<xi.dofs; i++) {
    double norm = 0.0;
    for (int j=0; j<3; j++) {
        norm += u[i][j]*u[i][j];
    }
    norm = sqrt(norm) + 1e-12;

    for (int j=0; j<3; j++) {
        x[i][j] = xi[i][j]*cos(norm) + (u[i][j]/norm)*sin(norm);
    }
}
""", dx, {'xi': (xi, READ),
          'u': (gradphi_cts2, READ),
          'x': (x, WRITE)})

        # Update m
        mesh.coordinates.assign(x)
        m.interpolate(mexpr)
        assemble(L_p0, tensor=cellint)  # For equidistribution measure
        cellint.dat.data[:] /= orig_area.dat.data[:]  # Normalise
        if output:
            pvdout.write(cellint)
        mesh.coordinates.assign(xi)

        # Evaluate theta
        theta_new = assemble(thetaform)/total_area
        theta.assign(theta_new)

        # Exact mesh calculations (where relevant)
        if knownmesh:
            temp = np.arccos(np.minimum(1.0, np.einsum('ij,ij->i', xe.dat.data, x.dat.data)))
            meshl2 = np.linalg.norm(temp)/sqrt(temp.shape[0])
        else:
            meshl2 = 0.0

        resi_l2 = assemble(resi_l2_form).dat.norm
        norm_l2 = assemble(norm_l2_form).dat.norm
        resi_l2_norm = resi_l2/norm_l2
        if ii == 0:
            initial_norm = resi_l2_norm  # store to check for divergence

        minmax = min(cellint.dat.data)/max(cellint.dat.data)
        equi = np.std(cellint.dat.data)/np.mean(cellint.dat.data)

        if logging:
            norms.append((resi_l2_norm, equi, meshl2))

        if ii % 10 == 0:
            print(ii, minmax, resi_l2_norm, equi, meshl2)

        if resi_l2_norm < tol or resi_l2_norm > 2.0*initial_norm:
            break

        solvphi.solve()  # obtain new phi
        solvsigma.solve()  # obtain new sigma

        phiold.assign(phinew)
        sigmaold.assign(sigmanew)

    if logging:
        np.save(prefix + "/norms-relax.npy", np.asarray(norms))
        # np.save(prefix + "/cellints.npy", np.asarray(cellint.dat.data))


if False:
    ### Plane - Ring ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    relaxation("plane", "quad", 60, 0.1, mexpr, prefix="plane-ring", logging=True, output=True)

if False:
    ### Plane - Bell ###
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.0, alpha1=50, alpha2=100)
    relaxation("plane", "quad", 60, 0.04, mexpr, prefix="plane-bell", logging=True, output=True)

if False:
    ### Sphere - Ringler tanh function 1 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.5**4, x0=0.86602540378, x1=0.0, x2=0.5)
    relaxation("sphere", "quad", 4, 2.0, mexpr, prefix="ringler-1-lin", logging=True, output=True, knownmesh=True, knownmeshfile="exact.npy", sph_deg=1)

if False:
    ### Sphere - Ringler tanh function 4 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.0625**4, x0=0.86602540378, x1=0.0, x2=0.5)
    relaxation("sphere", "quad", 4, 2.0, mexpr, prefix="ringler-4-lin", logging=True, output=True, knownmesh=True, knownmeshfile="exact.npy", sph_deg=1)

if False:
    ### Sphere - Ringler tanh function 1 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.5**4, x0=0.86602540378, x1=0.0, x2=0.5)
    relaxation("sphere", "quad", 4, 2.0, mexpr, prefix="ringler-1-quad", logging=True, output=True, knownmesh=True, knownmeshfile="exact.npy", sph_deg=2)

if False:
    ### Sphere - Ringler tanh function 4 ###
    mexpr = Expression("sqrt(((1-gamma)/2)*(tanh((beta - acos(x0*x[0] + x1*x[1] + x2*x[2]))/alpha) + 1.0) + gamma)", alpha=math.pi/20, beta=math.pi/6, gamma=0.0625**4, x0=0.86602540378, x1=0.0, x2=0.5)
    relaxation("sphere", "quad", 4, 2.0, mexpr, prefix="ringler-4-quad", logging=True, output=True, knownmesh=True, knownmeshfile="exact.npy", sph_deg=2)

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    relaxation("plane", "quad", 60, 0.1, mexpr)
    t1 = time.time()
    print("60: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    relaxation("plane", "quad", 90, 0.1, mexpr)
    t1 = time.time()
    print("90: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    relaxation("plane", "quad", 120, 0.1, mexpr)
    t1 = time.time()
    print("120: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    relaxation("plane", "quad", 180, 0.1, mexpr)
    t1 = time.time()
    print("180: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*((x[0]-0.5)*(x[0]-0.5) + (x[1]-0.5)*(x[1]-0.5) - a*a)), -2)", a=0.25, alpha1=10, alpha2=200)
    relaxation("plane", "quad", 240, 0.1, mexpr)
    t1 = time.time()
    print("240: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    relaxation("sphere", "tri", 3, 0.12, mexpr)
    t1 = time.time()
    print("3: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    relaxation("sphere", "tri", 4, 0.12, mexpr)
    t1 = time.time()
    print("4: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    relaxation("sphere", "tri", 5, 0.12, mexpr)
    t1 = time.time()
    print("5: " + str(t1 - t0))

if False:
    t0 = time.time()
    mexpr = Expression("1.0 + alpha1*pow(cosh(alpha2*(pow(acos(x0*x[0] + x1*x[1] + x2*x[2]), 2) - a*a)), -2) + alpha3*pow(cosh(alpha4*(pow(acos(y0*x[0] + y1*x[1] + y2*x[2]), 2) - a*a)), -2)", a=math.pi/2, alpha1=10, alpha2=5, alpha3=10, alpha4=5, x0=0.86602540378, x1=0.0, x2=0.5, y0=-0.86602540378, y1=0.0, y2=0.5)
    relaxation("sphere", "tri", 6, 0.12, mexpr)
    t1 = time.time()
    print("6: " + str(t1 - t0))

